Enhancing Efficiency of Safe Reinforcement Learning via Sample Manipulation

Safe reinforcement learning (RL) is crucial for deploying RL agents in real-world applications, as it aims to maximize long-term rewards while satisfying safety constraints. However, safe RL often suffers from sample inefficiency, requiring extensive interactions with the environment to learn a safe policy. We propose Efficient Safe Policy Optimization (ESPO), a novel approach that enhances the efficiency of safe RL through sample manipulation. ESPO employs an optimization framework with three modes: maximizing rewards, minimizing costs, and balancing the trade-off between the two. By dynamically adjusting the sampling process based on the observed conflict between reward and safety gradients, ESPO theoretically guarantees convergence, optimization stability, and improved sample complexity bounds. Experiments on the Safety-MuJoCo and Omnisafe benchmarks demonstrate that ESPO significantly outperforms existing primal-based and primal-dual-based baselines in terms of reward maximization and constraint satisfaction. Moreover, ESPO achieves substantial gains in sample efficiency, requiring 25--29% fewer samples than baselines, and reduces training time by 21--38%.

==> files/figures/rebuttal/crpo_penal1dot2-0dot7-seperate_training_2sr_walker2d_costs.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
import sys
import os
# 导入模块
import pandas as pd
sys.path.append(os.path.dirname(__file__) + os.sep + './')


def read_csv_2_dict(csv_str, step=1):
    csv_reader = csv.reader(open(csv_str))
    i = 0
    list_all = []
    for row in csv_reader:
        # print(row)
        if i > 0 and i % step == 0:
            list_all.append([float(row[0]), float(row[1])])
        i += 1
    return list_all


def smoothen(data, w):
    res = np.zeros_like(data)
    for i in range(len(data)):
        if i > w:
            res[i] = np.mean(data[i-w:i])
        elif i > 0:
            res[i] = np.mean(data[:i])
        else:  # i == 0
            res[i] = data[i]
    return res


def draw(data_dict, i, w):
    color = ['orange', 'hotpink', 'dodgerblue', 'mediumpurple', 'c', 'cadetblue', 'steelblue', 'mediumslateblue',
             'hotpink', 'mediumturquoise']

    plt.xlabel("Training Epochs", fontsize=20)
    plt.ylabel("Average Episode Cost", fontsize=20)  # Reward Cost
    reward_new = []
    for k, episode_rewards in data_dict.items():
        # print(episode_rewards[0][0][0])
        # print("test-----------", np.array(episode_rewards))
        # print("test---", np.array(episode_rewards)[:3, :, 1]) # [:,1]
        # print("reward---:", np.array(episode_rewards)[0][: , 1] + np.array(episode_rewards)[1][: , 1] + np.array(episode_rewards)[2][: , 1])
        # print("episode_rewards---", len(episode_rewards[0]))
        timestep = np.array(episode_rewards)[0][:,0] # * 16000 #np.array(episode_rewards)[ :, 1][0] np.array(episode_rewards)[2][:,0] * 16000

        reward = -np.array(episode_rewards)[:3, :, 1] * 1000
        # print("reward-ok---:", reward[0])
        r_mean, r_std = np.mean(reward, axis=0), np.std(reward, axis=0, ddof=1)
        # print("r_mean---:", r_mean)
        r_mean = smoothen(r_mean, w)
        r_std = smoothen(r_std, w)
        # print("r_mean - r_std", r_mean - r_std)
        plt.plot(timestep, r_mean, color=color[i], label=k, linewidth=1.5)
        plt.fill_between(timestep, r_mean - r_std, r_mean + r_std, alpha=0.2, color=color[i])
        # plt.xlim(-5, 5)  # 设置x轴范围
        # plt.ylim(-0, 90)  # 设置y轴范围
        plt.xticks(fontsize=16)  # 设置x轴刻度字体大小为16
        plt.yticks(fontsize=16)  # 设置y轴刻度字体大小为16
        i += 1


if __name__ == "__main__":
    scenario = "SafetyWalker2d"
    config = "-v4"
    performance_type = "costs" #"costs" # "rewards"
    performance_type1 = "costs" # reward, reward2, cost average_step_cost
    # performance_type2 = "reward2"
    smoothen_w = 5
    EPOCHS = 500
    need_legend = True  # False True
    # need_legend = True
    if scenario == "Reacher":
        plt.ylim(ymin=-200, ymax=0)
    if scenario == "ManyAgentSwimmer":
        plt.ylim(ymin=-150, ymax=250)
    if scenario == "HumanoidStandup":
        plt.text(-1e6, 145, r'1e3', fontsize=10)

    data_dict = {}

    # data_path_1 = "/home/shangding/mycode/mpcrpo/EPMOSRL/data/PCRPO_4S_G_V0-HalfCheetah-v4/seed-1-2023-11-03-08-03-33/"
    # episode_rewards = []
    # list_ = read_csv_2_dict(data_path_1 + 'average_step_cost.csv')
    # episode_rewards.append(list_)
    # data_dict['EMPCRPO-C (Ours)'] = episode_rewards



    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-19-21-09-59/average_step_cost.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-19-22-26-42/average_step_cost.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-19-23-42-02/average_step_cost.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['ESPO-C (Ours-penalty-1.2-0.7)'] = episode_rewards

    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-20-04-54-23/average_step_cost.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-20-06-03-34/average_step_cost.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-20-07-17-07/average_step_cost.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['ESPO-C (Ours-penalty-1.1-0.7)'] = episode_rewards

    episode_rewards = []
    logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    logdir_1 = logdir_path + '/seed-543-2024-01-17-20-43-32/average_step_cost.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = logdir_path + '/seed-544-2024-01-17-21-35-48/average_step_cost.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = logdir_path + '/seed-545-2024-01-17-22-33-27/average_step_cost.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['ESPO (Ours-penalty-1.0-0.5)'] = episode_rewards

    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-20-10-08-55/average_step_cost.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-20-11-09-27/average_step_cost.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-20-12-12-23/average_step_cost.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['ESPO-C (Ours-penalty-1.1-0.5)'] = episode_rewards

    episode_rewards = []
    logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    logdir_1 = logdir_path + '/seed-543-2024-01-20-13-20-28/average_step_cost.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = logdir_path + '/seed-544-2024-01-20-14-28-08/average_step_cost.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = logdir_path + '/seed-545-2024-01-20-15-33-59/average_step_cost.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['ESPO (Ours-penalty-1.2-0.5)'] = episode_rewards

    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-20-01-06-42/average_step_cost.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-20-02-23-55/average_step_cost.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-20-03-39-04/average_step_cost.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-C'] = episode_rewards

    episode_rewards = []
    logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/CRPO-Walker-v4'
    logdir_1 = logdir_path + '/seed-543-2024-01-04-16-14-08/average_step_cost.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = logdir_path + '/seed-544-2024-01-04-19-20-20/average_step_cost.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = logdir_path + '/seed-545-2024-01-04-22-00-49/average_step_cost.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['CRPO'] = episode_rewards



    draw(data_dict, 0, smoothen_w)
    plt.plot([0, 500], [40, 40], linestyle='--', linewidth=2.5, color='red', label="Cost Limit=40")
    plt.title(scenario + config, fontsize=20, pad=12)
    if need_legend:
        legend = plt.legend(loc="best", fontsize=15)
        # plt.legend(loc="upper left", fontsize=14)
        # 设置标记的大小和透明度值
        # legend.legendHandles[0]._legmarker.set_markersize(15)
        # legend.legendHandles[0]._legmarker.set_alpha(1)
    plt.grid()
    plt.subplots_adjust(bottom=0.15)
    if need_legend:
        save_path = '/home/shangding/mycode/ESPO/plot_espo_figures/abaltion/pcrpo_espo/figures/crpo-espo-seperate-2sr-limit-40-slack-5-' + scenario + config + '-' +performance_type1 + "_3seeds" + '.pdf'
    else:
        save_path = '/home/shangding/mycode/ESPO/plot_espo_figures/abaltion/pcrpo_espo/figures/crpo-espo-seperate-2sr-limit-40-slack-5-' + scenario + config + '-' +performance_type1 + "_3seeds" + '.pdf'
    plt.savefig(save_path, format='pdf')
    # plt.rcParams['figures.figsize'] = (12.0, 8.0)
    plt.show()

==> files/figures/rebuttal/crpo_penal1dot2-0dot7-seperate_training_2sr_walker2d_rewards.py <==
import csv
import numpy as np
import matplotlib.pyplot as plt
import sys
import os
# 导入模块
import pandas as pd
sys.path.append(os.path.dirname(__file__) + os.sep + './')


def read_csv_2_dict(csv_str, step=1):
    csv_reader = csv.reader(open(csv_str))
    i = 0
    list_all = []
    for row in csv_reader:
        # print(row)
        if i > 0 and i % step == 0:
            list_all.append([float(row[0]), float(row[1])])
        i += 1
    return list_all


def smoothen(data, w):
    res = np.zeros_like(data)
    for i in range(len(data)):
        if i > w:
            res[i] = np.mean(data[i-w:i])
        elif i > 0:
            res[i] = np.mean(data[:i])
        else:  # i == 0
            res[i] = data[i]
    return res


def draw(data_dict, i, w):
    color = ['orange', 'hotpink', 'dodgerblue', 'mediumpurple', 'c', 'cadetblue', 'steelblue', 'mediumslateblue',
             'hotpink', 'mediumturquoise']

    plt.xlabel("Training Epochs", fontsize=20)
    plt.ylabel("Average Episode Reward", fontsize=20)  # Reward Cost
    reward_new = []
    for k, episode_rewards in data_dict.items():
        # print(episode_rewards[0][0][0])
        # print("test-----------", np.array(episode_rewards))
        # print("test---", np.array(episode_rewards)[:3, :, 1]) # [:,1]
        # print("reward---:", np.array(episode_rewards)[0][: , 1] + np.array(episode_rewards)[1][: , 1] + np.array(episode_rewards)[2][: , 1])
        # print("episode_rewards---", len(episode_rewards[0]))
        timestep = np.array(episode_rewards)[0][:,0] # * 16000 #np.array(episode_rewards)[ :, 1][0] np.array(episode_rewards)[2][:,0] * 16000

        reward = np.array(episode_rewards)[:3, :, 1] * 1000
        # print("reward-ok---:", reward[0])
        r_mean, r_std = np.mean(reward, axis=0), np.std(reward, axis=0, ddof=1)
        # print("r_mean---:", r_mean)
        r_mean = smoothen(r_mean, w)
        r_std = smoothen(r_std, w)
        # print("r_mean - r_std", r_mean - r_std)
        plt.plot(timestep, r_mean, color=color[i], label=k, linewidth=1.5)
        plt.fill_between(timestep, r_mean - r_std, r_mean + r_std, alpha=0.2, color=color[i])
        # plt.xlim(-5, 5)  # 设置x轴范围
        # plt.ylim(-0, 90)  # 设置y轴范围
        plt.xticks(fontsize=16)  # 设置x轴刻度字体大小为16
        plt.yticks(fontsize=16)  # 设置y轴刻度字体大小为16
        i += 1


if __name__ == "__main__":
    scenario = "SafetyWalker2d"
    config = "-v4"
    performance_type = "costs" #"costs" # "rewards"
    performance_type1 = "reward" # reward, reward2, cost average_step_cost
    # performance_type2 = "reward2"
    smoothen_w = 5
    EPOCHS = 500
    need_legend = True  # False True
    # need_legend = True
    if scenario == "Reacher":
        plt.ylim(ymin=-200, ymax=0)
    if scenario == "ManyAgentSwimmer":
        plt.ylim(ymin=-150, ymax=250)
    if scenario == "HumanoidStandup":
        plt.text(-1e6, 145, r'1e3', fontsize=10)

    data_dict = {}

    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-19-21-09-59/average_step_reward.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-19-22-26-42/average_step_reward.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-19-23-42-02/average_step_reward.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['ESPO-R (Ours-penalty-1.2-0.7)'] = episode_rewards

    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-20-04-54-23/average_step_reward.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-20-06-03-34/average_step_reward.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-20-07-17-07/average_step_reward.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['ESPO-R (Ours-penalty-1.1-0.7)'] = episode_rewards

    episode_rewards = []
    logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    logdir_1 = logdir_path + '/seed-543-2024-01-17-20-43-32/average_step_reward.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = logdir_path + '/seed-544-2024-01-17-21-35-48/average_step_reward.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = logdir_path + '/seed-545-2024-01-17-22-33-27/average_step_reward.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['ESPO (Ours-penalty-1.0-0.5)'] = episode_rewards

    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-20-10-08-55/average_step_reward.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-20-11-09-27/average_step_reward.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-20-12-12-23/average_step_reward.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['ESPO-R (Ours-penalty-1.1-0.5)'] = episode_rewards

    episode_rewards = []
    logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    logdir_1 = logdir_path + '/seed-543-2024-01-20-13-20-28/average_step_reward.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = logdir_path + '/seed-544-2024-01-20-14-28-08/average_step_reward.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = logdir_path + '/seed-545-2024-01-20-15-33-59/average_step_reward.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['ESPO (Ours-penalty-1.2-0.5)'] = episode_rewards

    # episode_rewards = []
    # logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/PCRPO_2SR-Walker-v4'
    # logdir_1 = logdir_path + '/seed-543-2024-01-20-01-06-42/average_step_reward.csv'
    # list_1 = read_csv_2_dict(logdir_1)
    # # print( pd.read_csv(logdir, nrows=5))
    # episode_rewards.append(list_1)
    # logdir_2 = logdir_path + '/seed-544-2024-01-20-02-23-55/average_step_reward.csv'
    # list_2 = read_csv_2_dict(logdir_2)
    # episode_rewards.append(list_2)
    # logdir_3 = logdir_path + '/seed-545-2024-01-20-03-39-04/average_step_reward.csv'
    # list_3 = read_csv_2_dict(logdir_3)
    # episode_rewards.append(list_3)
    # data_dict['PCRPO-R'] = episode_rewards

    episode_rewards = []
    logdir_path = '/home/shangding/mycode/ESPO/EPCRPO/data/CRPO-Walker-v4'
    logdir_1 = logdir_path + '/seed-543-2024-01-04-16-14-08/average_step_reward.csv'
    list_1 = read_csv_2_dict(logdir_1)
    # print( pd.read_csv(logdir, nrows=5))
    episode_rewards.append(list_1)
    logdir_2 = logdir_path + '/seed-544-2024-01-04-19-20-20/average_step_reward.csv'
    list_2 = read_csv_2_dict(logdir_2)
    episode_rewards.append(list_2)
    logdir_3 = logdir_path + '/seed-545-2024-01-04-22-00-49/average_step_reward.csv'
    list_3 = read_csv_2_dict(logdir_3)
    episode_rewards.append(list_3)
    data_dict['CRPO'] = episode_rewards



    draw(data_dict, 0, smoothen_w)
    # plt.plot([0, 500* 16000], [40, 40], linestyle='--', linewidth=2.5, color='red', label="Cost Limit=40")
    plt.title(scenario + config, fontsize=20, pad=12)
    if need_legend:
        # legend = plt.legend(loc="best", fontsize=14)
        plt.legend(loc="upper left", fontsize=14)
        # 设置标记的大小和透明度值
        # legend.legendHandles[0]._legmarker.set_markersize(15)
        # legend.legendHandles[0]._legmarker.set_alpha(1)
    plt.grid()
    plt.subplots_adjust(bottom=0.15)
    plt.subplots_adjust(left=0.17)
    if need_legend:
        save_path = '/home/shangding/mycode/ESPO/plot_espo_figures/abaltion/pcrpo_espo/figures/crpo-espo-seperate-2sr-limit-40-slack-5-' + scenario + config + '-' + performance_type1 + "_3seeds" + '.pdf'
    else:
        save_path = '/home/shangding/mycode/ESPO/plot_espo_figures/abaltion/pcrpo_espo/figures/crpo-espo-seperate-2sr-limit-40-slack-5-' + scenario + config + '-' + performance_type1 + "_3seeds" + '.pdf'
    plt.savefig(save_path, format='pdf')
    # plt.rcParams['figures.figsize'] = (12.0, 8.0)
    plt.show()

==> files/figures/rebuttal/crpo_seperate_training_2sr_walker2d_time_re_three.py <==
# -*- coding: utf-8 -*-
import matplotlib.pyplot as plt
import numpy as np


read_length = 40
# num_list = [1.5, 0.6, 7.8, 6]
average_time = (52.2 + 57.56666666666667 + 64.38333333333334)/(3) # sample-penaltyInc:1.0, sample-penaltyDec:0.7
num_list_ecrpo_1dot_0dot5 = [average_time]

average_time = (65.76666666666667+ 68.76666666666667 + 67.58333333333333)/(3)
num_list_ecrpo_1dot2_0dot5 = [average_time]

# average_time = ( 76.61666666666666 + 75.25 + 68.03333333333333)/(3)
# num_list_ecrpo_1dot2_0dot7 = [average_time]

# average_time = (26612.01171875+ 26589.609375 + 28500.126953125)/(3*60)
# num_list_focops = [average_time]

average_time = (70.9+ 70.86666666666666 + 72.45)/3
num_list_crpo = [average_time]

# average_time = (14247.1787109375+ 14100.755859375 + 14180.0703125)/(3*60)
# num_list_crpo = [average_time]

x = list(range(len(num_list_ecrpo_1dot_0dot5)))

total_width, n = 0.3, 2
width = total_width / n

# plt.figure(figsize=(10, 8))
# plt.ylim(0, 85)
# name_list = ['Algorithms']
# name_list = ['ESPO(Ours)', 'PCPO', 'CUP', 'PPOLag', 'PCRPO']
name_list = ['P-1.0-0.5(Ours)', 'P-1.2-0.5(Ours)',  'CRPO']
plt.title("SafetyWalker2d-v4", fontsize=20, pad=12)
plt.bar(x, num_list_ecrpo_1dot_0dot5, width=width,  fc='orange') # label='ECRPO-T-1p (Ours)',  tick_label=name_list,
for i in range(len(x)):
    x[i] = x[i] + width
ax = plt.bar(x, num_list_ecrpo_1dot2_0dot5, width=width,   fc='hotpink') # label='PCPO-T-1p',
# ax = plt.bar(0.3, num_list_ecrpo_1dot2_0dot7, width=width,   fc='dodgerblue') # label='CUP-T-1p',
ax = plt.bar(0.3, num_list_crpo, width=width, fc='dodgerblue') # label='FOCOPS-T-1p',
# ax = plt.bar(0.6, num_list_crpo, width=width, fc='c') # label='PCRPO-T-1p',

for a,b in zip(x,num_list_ecrpo_1dot_0dot5):
    plt.text(a-0.15, b+0.05, '%.0f' % b, ha='center', va= 'bottom',fontsize=14)
# ecrpo = np.arange(len(['ECRPO-T-1p (Ours)']))
# plt.xticks(ecrpo+width/2, ['ECRPO-T-1p (Ours)'], fontsize=16)

for a, b in zip(x, num_list_ecrpo_1dot2_0dot5):
    plt.text(a, b + 0.05, '%.0f' % b, ha='center', va='bottom', fontsize=18)

# for a, b in zip(x, num_list_ecrpo_1dot2_0dot7):
#     plt.text(a+0.15, b + 3, '%.0f' % b, ha='center', va='bottom', fontsize=14)

for a, b in zip(x, num_list_crpo):
    plt.text(a+0.15, b + 3, '%.0f' % b, ha='center', va='bottom', fontsize=18)

# for a, b in zip(x, num_list_crpo):
#     plt.text(a+0.45, b + 0.6, '%.0f' % b, ha='center', va='bottom', fontsize=14)

# plt.legend(loc = 'upper left', fontsize=14)
x = np.arange(len(name_list))
# plt.xticks(x+width/2+0.075+0.075, name_list, fontsize=16)
plt.xticks(x/6.7, name_list, fontsize=13)
plt.grid(axis="y")
plt.yticks(fontsize=16)  # 设置y轴刻度字体大小为16
plt.ylim(0, 85)
# plt.subplots_adjust(wspace=0.85)
plt.ylabel("Training Time (min)", fontsize=18)  # Reward Costf
save_path = '/home/shangding/mycode/ESPO/plot_espo_figures/abaltion/pcrpo_espo/figures/crpo-espo-seperate-2sr-limit-40-slack-5-Walker2d-v4-time_3seed.pdf'
plt.savefig(save_path, format='pdf')
plt.show()


